Score-Based Generative Modeling through Anisotropic Stochastic Partial Differential Equations

Score-based generative modeling (SBGM) has achieved state-of-the-art performance in image generation, with the quality of generated images being highly dependent on the design of the forward (diffusion) process. Among these, models based on stochastic differential equations (SDEs) have proven particularly effective. While traditional methods aim to progressively destroy all image information to enable reconstruction from pure noise, we propose a class of anisotropic stochastic partial differential equations (SPDEs) that preserve the geometric structure of the data over longer time scales throughout the transformation. These SPDEs consist of a drift term that enforces deterministic destruction via structured smoothing, and a diffusion coefficient that enables random destruction through noise injection. Both components are governed by anisotropy coefficients, enabling controlled, direction-dependent information degradation. This framework provides the theoretical foundation for a novel anisotropic score-based generative model. By retaining geometric structure for longer time scales, the backward generative process can exploit residual geometric cues, leading to improved reconstruction fidelity. We empirically validate this improvement in a proof-of-concept implementation on unconditional image generation, showing that anisotropic diffusion can achieve superior image quality metrics. We demonstrate consistent improvements in both pixel and latent space experiments over the SDE-driven baseline as well as over the state-of-the-art Flow Matching approach. Finally, we demonstrate the effectiveness of the introduced anisotropy in a conditional stroke-to-image generation task.

==> figures/diffusion/diffusion_coefficient_anisotropy_coefficient/diffusion_diffusion_coefficient_anisotropy_coefficient.py <==
# coding=utf-8
# Copyright 2020 The Google Research Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Lint as: python3
"""Training NCSN++ on Church with VE SDE."""

import ml_collections
import numpy

from configs.default_celeba_configs import get_default_configs


def get_config():
    config = get_default_configs()

    # diffusion
    config.diffusion = diffusion = ml_collections.ConfigDict()

    config.data.image_size = 128
    config.diffusion.showcase = True

    diffusion.type = "generic"
    diffusion.alpha1_min = 0.
    diffusion.alpha1_max = diffusion.alpha1_min
    diffusion.alpha1_transition_type = "linear"
    diffusion.alpha1_transition_param = None
    diffusion.lambda1 = numpy.inf
    diffusion.lambda1_divergence_type = None
    diffusion.lambda1_divergence_param = None
    diffusion.alpha2_min = 1.
    diffusion.alpha2_max = diffusion.alpha2_min
    diffusion.alpha2_transition_type = "linear"
    diffusion.alpha2_transition_param = None

    # 1: 1e-2
    # diffusion.lambda2 = 1e-2
    # 2:
    diffusion.lambda2 = 1e-3

    diffusion.lambda2_divergence_type = None
    diffusion.lambda2_divergence_param = None
    diffusion.correlation_length = numpy.finfo(numpy.float32).eps
    # diffusion.correlation_length = 8.
    # diffusion.t_max = config.data.image_size / 2.
    diffusion.t_max = 8.
    diffusion.dt = .001
    diffusion.dt_rev = .01

    diffusion.diffusion_only = False
    diffusion.forward_method = "improved_generically_tamed_euler"
    # diffusion.forward_method = "diffusion"

    diffusion.debug = True
    diffusion.debug_name = "debug"

    # training
    training = config.training
    training.sde = "diffusion"
    training.continuous = True
    training.reduce_mean = True

    # sampling
    sampling = config.sampling
    sampling.method = "adaptive_pc"
    sampling.predictor = "euler"
    sampling.corrector = "none"

    # model
    model = config.model
    model.name = 'ncsnpp'
    model.sigma_max = 348
    model.scale_by_sigma = False
    model.ema_rate = 0.999
    model.normalization = 'GroupNorm'
    model.nonlinearity = 'swish'
    model.nf = 128
    model.ch_mult = (1, 1, 2, 2, 2, 2, 2)
    model.num_res_blocks = 2
    model.attn_resolutions = (16,)
    model.resamp_with_conv = True
    model.conditional = True
    model.fir = True
    model.fir_kernel = [1, 3, 3, 1]
    model.skip_rescale = True
    model.resblock_type = 'biggan'
    model.progressive = 'output_skip'
    model.progressive_input = 'input_skip'
    model.progressive_combine = 'sum'
    model.attention_type = 'ddpm'
    model.init_scale = 0.
    model.fourier_scale = 16
    model.conv_size = 3

    return config


==> figures/diffusion/diffusivity_coefficient/diffusion_diffusivity_coefficient.py <==
# coding=utf-8
# Copyright 2020 The Google Research Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Lint as: python3
"""Training NCSN++ on Church with VE SDE."""

import ml_collections
import numpy

from configs.default_celeba_configs import get_default_configs


def get_config():
    config = get_default_configs()

    # diffusion
    config.diffusion = diffusion = ml_collections.ConfigDict()

    config.data.image_size = 128
    config.diffusion.showcase = True

    diffusion.type = "generic"
    # 0:
    # diffusion.alpha1_min = 0.
    # diffusion.alpha1_max = diffusion.alpha1_min
    # diffusion.alpha1_transition_type = "linear"
    # 1:
    diffusion.alpha1_min = 1.
    diffusion.alpha1_max = diffusion.alpha1_min
    diffusion.alpha1_transition_type = "geometric" # == "linear" in this case
    # 2:
    # diffusion.alpha1_min = .5
    # diffusion.alpha1_max = 8 * config.data.image_size
    # diffusion.alpha1_transition_type = "geometric"
    diffusion.alpha1_transition_param = None
    diffusion.lambda1 = numpy.inf
    diffusion.lambda1_divergence_type = None
    diffusion.lambda1_divergence_param = None
    diffusion.alpha2_min = 0.
    diffusion.alpha2_max = diffusion.alpha2_min
    diffusion.alpha2_transition_type = "linear"
    diffusion.alpha2_transition_param = None
    diffusion.lambda2 = numpy.inf
    diffusion.lambda2_divergence_type = None
    diffusion.lambda2_divergence_param = None
    diffusion.correlation_length = numpy.finfo(numpy.float32).eps
    # diffusion.correlation_length = 8.
    # diffusion.t_max = config.data.image_size / 2.
    diffusion.t_max = 8.
    diffusion.dt = .001
    diffusion.dt_rev = .01

    diffusion.diffusion_only = False
    diffusion.forward_method = "improved_generically_tamed_euler"
    # diffusion.forward_method = "diffusion"

    diffusion.debug = True
    diffusion.debug_name = "debug"

    # training
    training = config.training
    training.sde = "diffusion"
    training.continuous = True
    training.reduce_mean = True

    # sampling
    sampling = config.sampling
    sampling.method = "adaptive_pc"
    sampling.predictor = "euler"
    sampling.corrector = "none"

    # model
    model = config.model
    model.name = 'ncsnpp'
    model.sigma_max = 348
    model.scale_by_sigma = False
    model.ema_rate = 0.999
    model.normalization = 'GroupNorm'
    model.nonlinearity = 'swish'
    model.nf = 128
    model.ch_mult = (1, 1, 2, 2, 2, 2, 2)
    model.num_res_blocks = 2
    model.attn_resolutions = (16,)
    model.resamp_with_conv = True
    model.conditional = True
    model.fir = True
    model.fir_kernel = [1, 3, 3, 1]
    model.skip_rescale = True
    model.resblock_type = 'biggan'
    model.progressive = 'output_skip'
    model.progressive_input = 'input_skip'
    model.progressive_combine = 'sum'
    model.attention_type = 'ddpm'
    model.init_scale = 0.
    model.fourier_scale = 16
    model.conv_size = 3

    return config


==> figures/diffusion/drift_anisotropy_coefficient/diffusion_drift_anisotropy_coefficient.py <==
# coding=utf-8
# Copyright 2020 The Google Research Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Lint as: python3
"""Training NCSN++ on Church with VE SDE."""

import ml_collections
import numpy

from configs.default_celeba_configs import get_default_configs


def get_config():
    config = get_default_configs()

    # diffusion
    config.diffusion = diffusion = ml_collections.ConfigDict()

    config.data.image_size = 128
    config.diffusion.showcase = True

    diffusion.type = "generic"
    diffusion.alpha1_min = .5
    diffusion.alpha1_max = 8 * config.data.image_size
    diffusion.alpha1_transition_type = "geometric"
    diffusion.alpha1_transition_param = None

    # 1: 1e-2
    # diffusion.lambda1 = 1e-2
    # 2:
    diffusion.lambda1 = 1e-3

    diffusion.lambda1_divergence_type = None
    diffusion.lambda1_divergence_param = None
    diffusion.alpha2_min = 0.
    diffusion.alpha2_max = diffusion.alpha2_min
    diffusion.alpha2_transition_type = "linear"
    diffusion.alpha2_transition_param = None
    diffusion.lambda2 = numpy.inf
    diffusion.lambda2_divergence_type = None
    diffusion.lambda2_divergence_param = None
    diffusion.correlation_length = numpy.finfo(numpy.float32).eps
    # diffusion.correlation_length = 8.
    # diffusion.t_max = config.data.image_size / 2.
    diffusion.t_max = 8.
    diffusion.dt = .00001
    diffusion.dt_rev = .01

    diffusion.diffusion_only = False
    diffusion.forward_method = "improved_generically_tamed_euler"
    # diffusion.forward_method = "diffusion"

    diffusion.debug = True
    diffusion.debug_name = "debug"

    # training
    training = config.training
    training.sde = "diffusion"
    training.continuous = True
    training.reduce_mean = True

    # sampling
    sampling = config.sampling
    sampling.method = "adaptive_pc"
    sampling.predictor = "euler"
    sampling.corrector = "none"

    # model
    model = config.model
    model.name = 'ncsnpp'
    model.sigma_max = 348
    model.scale_by_sigma = False
    model.ema_rate = 0.999
    model.normalization = 'GroupNorm'
    model.nonlinearity = 'swish'
    model.nf = 128
    model.ch_mult = (1, 1, 2, 2, 2, 2, 2)
    model.num_res_blocks = 2
    model.attn_resolutions = (16,)
    model.resamp_with_conv = True
    model.conditional = True
    model.fir = True
    model.fir_kernel = [1, 3, 3, 1]
    model.skip_rescale = True
    model.resblock_type = 'biggan'
    model.progressive = 'output_skip'
    model.progressive_input = 'input_skip'
    model.progressive_combine = 'sum'
    model.attention_type = 'ddpm'
    model.init_scale = 0.
    model.fourier_scale = 16
    model.conv_size = 3

    return config


==> figures/diffusion/intensity_coefficient/diffusion_intensity_coefficient.py <==
# coding=utf-8
# Copyright 2020 The Google Research Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

# Lint as: python3
"""Training NCSN++ on Church with VE SDE."""

import ml_collections
import numpy

from configs.default_celeba_configs import get_default_configs


def get_config():
    config = get_default_configs()

    # diffusion
    config.diffusion = diffusion = ml_collections.ConfigDict()

    config.data.image_size = 128
    config.diffusion.showcase = True

    diffusion.type = "generic"
    diffusion.alpha1_min = 0.
    diffusion.alpha1_max = diffusion.alpha1_min
    diffusion.alpha1_transition_type = "linear"
    diffusion.alpha1_transition_param = None
    diffusion.lambda1 = numpy.inf
    diffusion.lambda1_divergence_type = None
    diffusion.lambda1_divergence_param = None

    # 1:
    diffusion.alpha2_min = .01
    # 2:
    # diffusion.alpha2_min = .1
    # 3:
    # diffusion.alpha2_min = 1.

    diffusion.alpha2_max = diffusion.alpha2_min
    diffusion.alpha2_transition_type = "linear"
    diffusion.alpha2_transition_param = None
    diffusion.lambda2 = numpy.inf
    diffusion.lambda2_divergence_type = None
    diffusion.lambda2_divergence_param = None
    diffusion.correlation_length = numpy.finfo(numpy.float32).eps
    # diffusion.correlation_length = 8.
    # diffusion.t_max = config.data.image_size / 2.
    diffusion.t_max = 8.
    diffusion.dt = .001
    diffusion.dt_rev = .01

    diffusion.diffusion_only = False
    diffusion.forward_method = "improved_generically_tamed_euler"
    # diffusion.forward_method = "diffusion"

    diffusion.debug = True
    diffusion.debug_name = "debug"

    # training
    training = config.training
    training.sde = "diffusion"
    training.continuous = True
    training.reduce_mean = True

    # sampling
    sampling = config.sampling
    sampling.method = "adaptive_pc"
    sampling.predictor = "euler"
    sampling.corrector = "none"

    # model
    model = config.model
    model.name = 'ncsnpp'
    model.sigma_max = 348
    model.scale_by_sigma = False
    model.ema_rate = 0.999
    model.normalization = 'GroupNorm'
    model.nonlinearity = 'swish'
    model.nf = 128
    model.ch_mult = (1, 1, 2, 2, 2, 2, 2)
    model.num_res_blocks = 2
    model.attn_resolutions = (16,)
    model.resamp_with_conv = True
    model.conditional = True
    model.fir = True
    model.fir_kernel = [1, 3, 3, 1]
    model.skip_rescale = True
    model.resblock_type = 'biggan'
    model.progressive = 'output_skip'
    model.progressive_input = 'input_skip'
    model.progressive_combine = 'sum'
    model.attention_type = 'ddpm'
    model.init_scale = 0.
    model.fourier_scale = 16
    model.conv_size = 3

    return config

